Structure Formation in the Early Universe

The evolution of the perturbations in the energy density and the particle number density in a flat Friedmann-Lemaitre-Robertson-Walker universe in the radiation-dominated era and in the epoch after decoupling of matter and radiation is studied. For large-scale perturbations the outcome is in accordance with treatments in the literature. For small-scale perturbations the differences are conspicuous. Firstly, in the radiation-dominated era small-scale perturbations grew proportional to the square root of time. Secondly, perturbations in the Cold Dark Matter particle number density were, due to gravitation, coupled to perturbations in the total energy density. This implies that structure formation could have begun successfully only after decoupling of matter and radiation. Finally, after decoupling density perturbations evolved diabatically, i.e., they exchanged heat with their environment. This heat exchange may have enhanced the growth rate of their mass sufficiently to explain structure formation in the early universe, a phenomenon which cannot be understood from adiabatic density perturbations.

==> anc/fig-1.R <==
#                  Structure Formation in the Early Universe

#                                  P.G.Miedema

#                      Program to calculate Figure 1 in the main text
# 
#                              PG.Miedema@ProtonMail.com

#           The R Project for Statistical Computing:  http://www.r-project.org

#############################################################################################

library(deSolve)  # load package "deSolve" to use the solver "lsodar" at line 109

m <- 1.6726e-27  # proton mass in kg
c <- 2.9979e8    # speed of light in m/s
parsec <- 3.0857e16  # 1 parsec (pc) in m
k_B <- 1.3806e-23  # Boltzmann's constant in J/K
T_gamma <- 2.725 # present value of the background radiation temperature in K
H_p <- 67.31  #  present value of the Hubble parameter in km/s/Mpc
H_sec <- H_p * 1000 / (parsec * 1e6) # present value of the Hubble parameter in 1/s
H_m <- H_sec / c  # present value of the Hubble parameter in 1/m
H_parsec <- H_m * parsec # present value of the Hubble parameter in 1/pc
t_p <- 13.81 # years after Big Bang in Gyr
delta_e <- 1.0e-5  # (55)
dot.delta_e <- 0.0 # (55)
z_dec <- 1090 # redshift at decoupling
tau_dec <- 1.0 # value of dimensionless time tau at decoupling, start of integration
tau_p <- (z_dec+1)^(3/2) # dimensionless time tau at 13.81 Gyr, end of integration (48b)
t_dec <- t_p / tau_p # time of decoupling in Gyr
factor <- 2*pi/(z_dec+1) / H_parsec * sqrt(5/3*k_B*T_gamma/(m*c^2)) # factor in (51) and (52)

#############################################################################################

equation.40 <- function (tau, y, parms)  # equation (40)
  {
      ydot <- vector(len=2)
      aux <- mu_m^2/tau^(8/3)
      ydot[1] <- y[2]
      ydot[2] <- (-2/tau)*y[2] - ((4/9) * aux - (10/9)/tau^2) * y[1] - (4/15) * aux * delta_T
      return(list(ydot))
  }

stop.conditions <- function (tau, y, parms)
  {
      stop <- vector(len=2)
      stop[1] <- 1.0 - y[1]    # delta=1
      stop[2] <- tau_p - tau   # z=0
      return(stop)
  }

#############################################################################################

#pdf(file="fig1.pdf", family="Times") # open a plotfile in pdf-format

par(mar=c(3,3,2,4), cex=1.2, cex.axis=1.2, pty="s")
plot.new()
plot.window(xlim=c(0, 50), ylim=c(0,24))
title(main=expression(paste("Structure Formation starting at ", z==1090)),
      cex.main = 1.4, font.main=1, col.main="black", line=1.0)

pc <- seq(0,50,by=10)
axis(1, las=1, at=pc, tick=TRUE, label=pc, tcl=0.4, mgp=c(2, 0.3, 0))
tussen <- seq(5,45,by=10)
axis(1, las=1, at=tussen, tick=TRUE, label=FALSE, tcl=0.25, mgp=c(2, 0.3, 0))
eenheden <- seq(1,50,by=1)
axis(1, las=1, at=eenheden, tick=TRUE, label=FALSE, tcl=0.15, mgp=c(2, 0.3, 0))
mtext("Perturbation Scale (parsec) at Decoupling", cex=1.6, side=1, line=1.5)

zt <- seq(0, 24, by=2);
axis(2, at=zt, labels=TRUE, las=1, tcl=0.4, mgp=c(2, 0.3, 0))
mtext("Cosmological Redshift",cex=1.6, side=2, line=1.7)

axis(4, at=zt, labels=sprintf("%.2f", t_dec * ((z_dec+1)/(zt+1))^(3/2)),
     las=2, tcl=0.4, mgp=c(2, 0.3, 0))  # (49)
mtext("Time in Gyr", cex=1.6, side=4, line=2.5)

box()

#############################################################################################

# perturbations with scales outside the interval [0.5, 60] parsec do not become
# non-linear within 13.81 Gyr:
scale_min <- 0.5;  scale_max <- 60; increment <- 0.01
# initially the increment should be small, since the line is steep:  
range.lambda_dec <- 10^(seq(log10(scale_min), log10(scale_max), increment))
Jeans.scale <- vector()
for (k in 1:11)
  {
    if (k==1)  delta_T <- -0.005
    if (k==2)  delta_T <- -0.01
    if (k==3)  delta_T <- -0.02
    if (k==4)  delta_T <- -0.03
    if (k==5)  delta_T <- -0.04
    if (k==6)  delta_T <- -0.05
    if (k==7)  delta_T <- -0.06
    if (k==8)  delta_T <- -0.07
    if (k==9)  delta_T <- -0.08
    if (k==10) delta_T <- -0.09
    if (k==11) delta_T <- -0.10
    
    z <- vector(); lambda.nonlin <- vector()
    i <- 0
    for (lambda_dec in range.lambda_dec)
      {
        mu_m <- factor/lambda_dec  # see (51) and (52)
        y <- c(delta_e, dot.delta_e)  # initial values at tau_dec (start of integration)
        tau.start.end <- c(tau_dec, 1.1*tau_p) # 10% overshoot at the end time
        result <- lsodar(y, tau.start.end, fun=equation.40, rootfun=stop.conditions, parms)

#############################################################################################
        
# Only the end values, i.e., result[2,..], are needed:
        tau.end <- result[2,1]; delta <- result[2,2]
        if (round(delta, 6)==1.0)
          {
            i <- i+1
            lambda.nonlin[i] <- lambda_dec
            z[i] <- (z_dec+1) / tau.end^(2/3)-1.0  # (48)
          }
      }
    
    z_max <- max(z)
    lambda.nonlin_max <- lambda.nonlin[z==z_max]; Jeans.scale[k] <- lambda.nonlin_max

    if (k==1)  text(lambda.nonlin_max, z_max, "-0.005", adj=c(0.5,-0.15))
    if (k==2)  text(lambda.nonlin_max, z_max, "-0.01", adj=c(0.5,-0.15))
    if (k==3)  text(lambda.nonlin_max, z_max, "-0.02", adj=c(0.5,-0.15))
    if (k==4)  text(lambda.nonlin_max, z_max, "-0.03", adj=c(0.5,-0.15))
    if (k==5)  text(lambda.nonlin_max, z_max, "-0.04", adj=c(0.5,-0.15))
    if (k==6)  text(lambda.nonlin_max, z_max, "-0.05", adj=c(0.5,-0.15))
    if (k==7)  text(lambda.nonlin_max, z_max, "-0.06", adj=c(0.5,-0.15))
    if (k==8)  text(lambda.nonlin_max, z_max, "-0.07", adj=c(0.5,-0.15))
    if (k==9)  text(lambda.nonlin_max, z_max, "-0.08", adj=c(0.5,-0.15))
    if (k==10) text(lambda.nonlin_max, z_max, "-0.09", adj=c(0.5,-0.15))
    if (k==11) text(lambda.nonlin_max, z_max, "-0.10", adj=c(0.5,-0.15))

    points(z ~ lambda.nonlin, type="l")
  }
#dev.off() # close the plotfile

# Calculation of the Jeans mass expressed in sun's mass:
z_eq <- 3393 # redshift at matter-radiation equality
a_B <- 7.5657e-16 # black-body constant in J/m^3/K^4
m_sun <- 1.9889e30 # sun's mass in kg
Js <- mean(Jeans.scale) # Jeans scale in pc
n_dec <- a_B*T_gamma^4/(m*c^2)*(z_eq+1)*(z_dec+1)^3 # (57)
M_J <- (4/3)*pi*((1/2)*Js*parsec)^3*n_dec*m / m_sun  # (61)


==> anc/fig-2.R <==
#                  Structure Formation in the Early Universe

#                                  P.G.Miedema

#                      Program to calculate Figure 2 in the main text
# 
#                              PG.Miedema@ProtonMail.com

#           The R Project for Statistical Computing:  http://www.r-project.org

#############################################################################################

library(deSolve)  # load package "deSolve" to use the solver "lsodar" at line 93

m <- 1.6726e-27  # proton mass in kg
c <- 2.9979e8    # speed of light in m/s
parsec <- 3.0857e16  # 1 parsec (pc) in m
k_B <- 1.3806e-23  # Boltzmann's constant in J/K
T_gamma <- 2.725 # present value of the background radiation temperature in K
H_p <- 67.66  #  present value of the Hubble parameter in km/s/Mpc
H_sec <- H_p * 1000 / (parsec * 1e6) # present value of the Hubble parameter in 1/s
H_m <- H_sec / c  # present value of the Hubble parameter in 1/m
H_parsec <- H_m * parsec # present value of the Hubble parameter in 1/pc
t_p <- 13.79 # years after Big Bang in Gyr
delta_e <- 1.0e-5  # (53)
dot.delta_e <- 0.0 # (54)
z_dec <- 1090 # redshift at decoupling
tau_dec <- 1.0 # value of dimensionless time tau at decoupling, start of integration
tau_p <- (z_dec+1)^(3/2) # dimensionless time tau at 67.66 Gyr, end of integration (48)
t_dec <- t_p / tau_p # time of decoupling in Gyr
factor <- 2*pi/(z_dec+1) / H_parsec * sqrt(5/3*k_B*T_gamma/(m*c^2)) # factor in (51) and (52)

#############################################################################################

equation.40 <- function (tau, y, parms)
  {
      ydot <- vector(len=2)
      aux <- mu_m^2/tau^(8/3)
      ydot[1] <- y[2]
      ydot[2] <- (-2/tau)*y[2] - ((4/9) * aux - (10/9)/tau^2) * y[1] - (4/15) * aux * delta_T
      return(list(ydot))
  }

stop.conditions <- function (tau, y, parms)
  {
      stop <- vector(len=2)
      stop[1] <- tau_p - tau   # z = 0
      stop[2] <- y[1] - 1.0    # delta_e = 1
      return(stop)
  }

#############################################################################################

delta_T <- -0.1

#############################################################################################

#pdf(file="growth-rate.pdf", family="Times") # open a plotfile in pdf-format

par(mar=c(3,5,5,4), cex=1.2, cex.axis=1.2, pty="s")
plot.new()
plot.window(xlim=c(1100, 0), ylim=c(-0.06,0.21))

pc <- seq(1100, 0, by=-100)

axis(1, las=1, at=pc, tick=TRUE, label=pc, tcl=0.4, mgp=c(2, 0.3, 0))
mtext("Cosmological Redshift", cex=1.6, side=1, line=1.5)

zt <- seq(-0.1, 0.4, by=0.05)

axis(2, at=zt, labels=TRUE, las=1, tcl=0.4, mgp=c(5, 0.3, 0))
mtext("Growth Rate",cex=1.6, side=2, line=2.3)

xx <- signif(t_p * (pc+1)^(-3/2)*1000,2)
axis(3, at=pc, labels=sprintf("%g", xx),
     las=1, tcl=0.4, mgp=c(2, 0.3, 0))  # (48)
mtext("Time in Myr", cex=1.6, side=3, line=1.5)


box()

for (k in 1:4)
{  
  if (k==1) lambda <- 2.0
  if (k==2) lambda <- 4.1
  if (k==3) lambda <- 6.5
  if (k==4) lambda <- 31

  mu_m <- factor / lambda
  y <- c(delta_e, dot.delta_e)  # initial values at tau_dec (start of integration)
  log_tau <- 10^(seq(from=log10(tau_dec), to=log10(tau_p), by=0.0025))

  result <- lsodar(y, times=log_tau, fun=equation.40, rootfun=stop.conditions, parms, verbose=FALSE)

  tau <- result[,1]
  dot.delta <- result[,3]
  z <- (z_dec+1)*tau^(-2/3)-1

  points(dot.delta ~ z, type="l")
}

legend(x=300, y=0.18, legend=expression(paste(delta[T]==-0.1)), xjust=0.5, x.intersp=-0.5, cex=1.1)
text(860, 0.1953, label=expression(paste(lambda[dec]==2)), adj=c(0, 0), cex=1.1)
text(670, 0.05687, label=expression(paste(lambda[dec]==4.1)), adj=c(0, 0), cex=1.1)
text(968.7939, 0.009, label=expression(paste(lambda[dec]==6.5)), adj=c(0, 0), cex=1.1)
text(630, 0.004087977, label=expression(paste(lambda[dec]==31)), adj=c(0.2, 0), cex=1.1)

abline(h=0, v=0, lty=5)
abline(v=1090, lty=5)
#dev.off() # close the plotfile
#plaats <- locator()
